The high-resolution in vivo measurement of replication fork velocity and pausing by lag-time analysis

An important step towards understanding the mechanistic basis of the central dogma is the quantitative characterization of the dynamics of nucleic-acid-bound molecular motors in the context of the living cell, where a crowded cytoplasm as well as competing and potentially antagonistic processes may significantly affect their rapidity and reliability. To capture these dynamics, we develop a novel method, lag-time analysis, for measuring in vivo dynamics. The approach uses exponential growth as the stopwatch to resolve dynamics in an asynchronous culture and therefore circumvents the difficulties and potential artifacts associated with synchronization or fluorescent labeling. Although lag-time analysis has the potential to be widely applicable to the quantitative analysis of in vivo dynamics, we focus on an important application: characterizing replication dynamics. To benchmark the approach, we analyze replication dynamics in three different species and a collection of mutants. We provide the first quantitative locus-specific measurements of fork velocity, in units of kb per second, as well as replisome-pause durations, some with the precision of seconds. The measured fork velocity is observed to be both locus and time dependent, even in wild-type cells. In addition to quantitatively characterizing known phenomena, we detect brief, locus-specific pauses at rDNA in wild-type cells for the first time. We also observe temporal fork velocity oscillations in three highly-divergent bacterial species. Lag-time analysis not only has great potential to offer new insights into replication, as demonstrated in the paper, but also has potential to provide quantitative insights into other important processes.

==> Figures/schematicOscillations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28589,        579]
NotebookOptionsPosition[     27953,        559]
NotebookOutlinePosition[     28288,        574]
CellTagsIndexPosition[     28245,        571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"t_", ",", " ", "\[Phi]_"}], "]"}], " ", "=", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", "*", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{"t", "-", "\[Phi]"}], ")"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.868467132913965*^9, 3.868467133817582*^9}, {
  3.868467384619259*^9, 3.868467487506092*^9}, {3.868467829408041*^9, 
  3.8684678331226587`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ce1d417d-8810-4230-8bff-320e8511ea5c"],

Cell[BoxData[
 RowBox[{"Sin", "[", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"t", "-", "\[Phi]"}], ")"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.868467467372053*^9, 3.868467488704362*^9}, 
   3.8684678342388487`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"cf54b38a-73cd-43b0-b613-55f5406819d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", " ", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{".5", 
       RowBox[{"f", "[", 
        RowBox[{"t", ",", ".1"}], "]"}]}]}], ",", "1", ",", "1.5", ",", 
     ".5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.75"}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Time: t\>\"", ",", "\"\<Relavtive velocity: v/v\>\""}], 
     "}"}]}]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.868467468891841*^9, 3.868467529453115*^9}, {
  3.868467570473963*^9, 3.868467612719892*^9}, {3.868467653277913*^9, 
  3.8684676705954123`*^9}, {3.868467737061652*^9, 3.868467792098914*^9}, {
  3.868467859810301*^9, 3.8684678938164387`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"acd5368b-4d3c-45c4-a807-00a3d03d7f0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVmnk4VO8bxikVKnsLaZMUEUllKXdUEkJS2lCSpIVQKinZ0iKKtKmE0leS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       "]]},
     Annotation[#, "Charting`Private`Tag$18683#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6l2DGDwwX6BqH9bl+QUexi/kWOzeqfk
Ejg/InLh+g8ft8D53P8bY9zl9sP5qoHvXhzuPgLnl5+ztJ/x5SScL75F8B4j
43k4f9sj5zPnbS7B+Yey5kpHvrkC539Vs+Vfm3sdzmf6uVpAWvUWnG/2P2Fb
8Lo7cP6ZFpNzx7Tuw/nyE17/XPnuAZz/+vv9e1cNHsH5S17tPsXX9xjO55Nd
/v7Jkydwfk/m1rQFKs/g/G8Oq59k1D+H80uMjmwRO/wCzr+/7kj3RcVXcP7v
rCuzNatew/najuz/0na/gfPdFymmbxR/hwgv2XilhzHv4XydN6Hc130/wPnC
/B84jvxC8Fn2z16vPOcjnJ9tsvsmp/cnOH+1Z9KCfd8Q/K+vpQSeTfsM528N
dmee4vIFzq/3aJ2/5RmCr3jX68bi1q9wvpV5yxRJo29wfozc+Z+MlxH8r6d6
HxU0fofzZ7DElQSp/EC4/97WRUxHEHzW2sYQy8KfcD7Dyrj1j4R+wflFs9b3
Ch1C8Pdqd3AI5v2G8wW9inSa+P7A+Xd0L1yu3IPgb5hnr/Ik7i+cH7veTFD2
H4Lf0Lqw8c6qf3D+2heys/l8/sP5Si0iHuzLEPzp8txf//9H8AHvfRTH
       "]]},
     Annotation[#, "Charting`Private`Tag$18683#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6l2DGDww36BqH9bl+QUexi/kWOzeqfk
Ejg/InLh+g8ft8D53P8bY9zl9sP5qoHvXhzuPgLnl5+ztJ/x5SScL75F8B4j
43k4f9sj5zPnbS7B+Yey5kpHvrkC539Vs+Vfm3sdzmf6uVpAWvUWnG/2P2Fb
8Lo7cP6ZFpNzx7Tuw/nyE17/XPnuAZz/+vv9e1cNHsH5S17tPsXX9xjO55Nd
/v7Jkydwfk/m1rQFKs/g/G8Oq59k1D+H80uMjmwRO/wCzr+/7kj3RcVXcP7v
rCuzNatew/najuz/0na/gfPdFymmbxR/hwgv2XilhzHv4XydN6Hc130/wPnC
/B84jvxC8Fn2z16vPOcjnJ9tsvsmp/cnOH+1Z9KCfd8Q/K+vpQSeTfsM528N
dmee4vIFzq/3aJ2/5RmCr3jX68bi1q9wvpV5yxRJo29wfozc+Z+MlxH8r6d6
HxU0fofzZ7DElQSp/EC4/97WRUxHEHzW2sYQy8KfcD7Dyrj1j4R+wflFs9b3
Ch1C8Pdqd3AI5v2G8wW9inSa+P7A+Xd0L1yu3IPgb5hnr/Ik7i+cH7veTFD2
H4Lf0Lqw8c6qf3D+2heys/l8/sP5Si0iHuzLEPzp8txf//9H8AGJ6hZn
       "]]},
     Annotation[#, "Charting`Private`Tag$18683#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6l2DGDwwH6BqH9bl+QUexi/kWOzeqfk
Ejg/InLh+g8ft8D53P8bY9zl9sP5qoHvXhzuPgLnl5+ztJ/x5SScL75F8B4j
43k4f9sj5zPnbS7B+Yey5kpHvrkC539Vs+Vfm3sdzmf6uVpAWvUWnG/2P2Fb
8Lo7cP6ZFpNzx7Tuw/nyE17/XPnuAZz/+vv9e1cNHsH5S17tPsXX9xjO55Nd
/v7Jkydwfk/m1rQFKs/g/G8Oq59k1D+H80uMjmwRO/wCzr+/7kj3RcVXcP7v
rCuzNatew/najuz/0na/gfPdFymmbxR/hwgv2XilhzHv4XydN6Hc130/wPnC
/B84jvxC8Fn2z16vPOcjnJ9tsvsmp/cnOH+1Z9KCfd8Q/K+vpQSeTfsM528N
dmee4vIFzq/3aJ2/5RmCr3jX68bi1q9wvpV5yxRJo29wfozc+Z+MlxH8r6d6
HxU0fofzZ7DElQSp/EC4/97WRUxHEHzW2sYQy8KfcD7Dyrj1j4R+wflFs9b3
Ch1C8Pdqd3AI5v2G8wW9inSa+P7A+Xd0L1yu3IPgb5hnr/Ik7i+cH7veTFD2
H4Lf0Lqw8c6qf3D+2heys/l8/sP5Si0iHuzLEPzp8txf//9H8AG6shGH
       "]]},
     Annotation[#, "Charting`Private`Tag$18683#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Relavtive velocity: v/v\"", TraditionalForm], None}, {
     FormBox["\"Time: t\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.9999999591836735`}, {0, 1.75}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8684678942985353`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"cc31681e-98b9-4197-955e-3b4b03e90788"]
}, Open  ]]
},
WindowSize->{808, 887},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 487, 11, 30, "Input",ExpressionUUID->"ce1d417d-8810-4230-8bff-320e8511ea5c"],
Cell[1070, 35, 321, 7, 34, "Output",ExpressionUUID->"cf54b38a-73cd-43b0-b613-55f5406819d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1428, 47, 975, 24, 52, "Input",ExpressionUUID->"acd5368b-4d3c-45c4-a807-00a3d03d7f0b"],
Cell[2406, 73, 25531, 483, 289, "Output",ExpressionUUID->"cc31681e-98b9-4197-955e-3b4b03e90788"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


